DataDreamer: A Tool for Synthetic Data Generation and Reproducible LLM Workflows

Large language models (LLMs) have become a dominant and important tool for NLP researchers in a wide range of tasks. Today, many researchers use LLMs in synthetic data generation, task evaluation, fine-tuning, distillation, and other model-in-the-loop research workflows. However, challenges arise when using these models that stem from their scale, their closed source nature, and the lack of standardized tooling for these new and emerging workflows. The rapid rise to prominence of these models and these unique challenges has had immediate adverse impacts on open science and on the reproducibility of work that uses them. In this paper, we introduce DataDreamer, an open source Python library that allows researchers to write simple code to implement powerful LLM workflows. DataDreamer also helps researchers adhere to best practices that we propose to encourage open science and reproducibility. The library and documentation are available at https://github.com/datadreamer-dev/DataDreamer .

==> resources/examples/abstract_to_tweet.py <==
from datadreamer import DataDreamer
from datadreamer.llms import OpenAI
from datadreamer.steps import DataFromPrompt, ProcessWithPrompt
from datadreamer.trainers import TrainHFFineTune
from peft import LoraConfig

with DataDreamer("./output"):
    # Load GPT-4
    gpt_4 = OpenAI(model_name="gpt-4")

    # Generate synthetic arXiv-style research paper abstracts with GPT-4
    arxiv_dataset = DataFromPrompt(
        "Generate Research Paper Abstracts",
        args={
            "llm": gpt_4,
            "n": 1000,
            "temperature": 1.2,
            "instruction": (
              "Generate an arXiv abstract of an NLP research paper."
              " Return just the abstract, no titles."
            ),
        },
        outputs={"generations": "abstracts"},
    )

    # Use GPT-4 to convert the abstracts to tweets
    abstracts_and_tweets = ProcessWithPrompt(
        "Generate Tweets from Abstracts",
        inputs={"inputs": arxiv_dataset.output["abstracts"]},
        args={
          "llm": gpt_4,
          "instruction": "Given the abstract, write a tweet to summarize the work.",
          "top_p": 1.0,
        },
        outputs={"inputs": "abstracts", "generations": "tweets"},
    )

    # Create training data splits
    splits = abstracts_and_tweets.splits(train_size=0.90, validation_size=0.10)

    # Train a model to convert research paper abstracts to tweets with the
    # synthetic dataset
    trainer = TrainHFFineTune(
        "Train an Abstract => Tweet Model",
        model_name="google/t5-v1_1-base",
        peft_config=LoraConfig(),
    )
    trainer.train(
        train_input=splits["train"].output["abstracts"],
        train_output=splits["train"].output["tweets"],
        validation_input=splits["validation"].output["abstracts"],
        validation_output=splits["validation"].output["tweets"],
        epochs=30,
        batch_size=8,
    )

    # Publish and share the synthetic dataset
    abstracts_and_tweets.publish_to_hf_hub("repo_id")

    # Publish and share the trained model
    trainer.publish_to_hf_hub("repo_id")

==> resources/examples/align.py <==
from datadreamer import DataDreamer
from datadreamer.steps import HFHubDataSource
from datadreamer.trainers import TrainHFDPO
from peft import LoraConfig

with DataDreamer("./output"):
    # Get the DPO dataset
    dpo_dataset = HFHubDataSource(
        "Get DPO Dataset", "Intel/orca_dpo_pairs", split="train"
    )

    # Keep only 1000 examples as a quick demo
    dpo_dataset = dpo_dataset.take(1000)

    # Create training data splits
    splits = dpo_dataset.splits(train_size=0.90, validation_size=0.10)

    # Align the TinyLlama chat model with human preferences
    trainer = TrainHFDPO(
        "Align TinyLlama-Chat",
        model_name="TinyLlama/TinyLlama-1.1B-Chat-v1.0",
        peft_config=LoraConfig(),
        device=["cuda:0", "cuda:1"],
        dtype="bfloat16",
    )
    trainer.train(
        train_prompts=splits["train"].output["question"],
        train_chosen=splits["train"].output["chosen"],
        train_rejected=splits["train"].output["rejected"],
        validation_prompts=splits["validation"].output["question"],
        validation_chosen=splits["validation"].output["chosen"],
        validation_rejected=splits["validation"].output["rejected"],
        epochs=3,
        batch_size=1,
        gradient_accumulation_steps=32,
    )

==> resources/examples/augment.py <==
from datadreamer import DataDreamer
from datadreamer.llms import OpenAI
from datadreamer.steps import ProcessWithPrompt, HFHubDataSource

with DataDreamer("./output"):
    # Load GPT-4
    gpt_4 = OpenAI(model_name="gpt-4")

    # Get HotPot QA questions
    hotpot_qa_dataset = HFHubDataSource(
        "Get Hotpot QA Questions",
        "hotpot_qa",
        config_name="distractor",
        split="train",
    ).select_columns(["question"])

    # Keep only 1000 questions as a quick demo
    hotpot_qa_dataset = hotpot_qa_dataset.take(1000)

    # Ask GPT-4 to decompose the question
    questions_and_decompositions = ProcessWithPrompt(
        "Generate Decompositions",
        inputs={"inputs": hotpot_qa_dataset.output["question"]},
        args={
            "llm": gpt_4,
            "instruction": (
                "Given the question which requires multiple steps to solve,"
                " give a numbered list of intermediate questions required to"
                " solve the question. Return only the list, nothing else."
            ),
        },
        outputs={"inputs": "questions", "generations": "decompositions"},
    ).select_columns(["questions", "decompositions"])

==> resources/examples/instruct.py <==
from datadreamer import DataDreamer
from datadreamer.steps import HFHubDataSource
from datadreamer.trainers import TrainHFFineTune
from peft import LoraConfig

with DataDreamer("./output"):
    # Get the Alpaca instruction-tuning dataset (cleaned version)
    instruction_dataset = HFHubDataSource(
        "Get Instruction-Tuning Dataset", "yahma/alpaca-cleaned", split="train"
    )

    # Keep only 1000 examples as a quick demo
    instruction_dataset = instruction_dataset.take(1000)

    # Some examples taken in an "input", we'll format those into the instruction
    instruction_dataset.map(
        lambda row: {
            "instruction": (
                row["instruction"]
                if len(row["input"]) == 0
                else f"Input: {row['input']}\n\n{row['instruction']}"
            ),
            "output": row["output"],
        },
        lazy=False,
    )

    # Create training data splits
    splits = instruction_dataset.splits(train_size=0.90, validation_size=0.10)

    # Define what the prompt template should be when instruction-tuning
    chat_prompt_template = "### Instruction:\n{{prompt}}\n\n### Response:\n"

    # Instruction-tune the base TinyLlama model to make it follow instructions
    trainer = TrainHFFineTune(
        "Instruction-Tune TinyLlama",
        model_name="TinyLlama/TinyLlama-1.1B-intermediate-step-1431k-3T",
        chat_prompt_template=chat_prompt_template,
        peft_config=LoraConfig(),
        device=["cuda:0", "cuda:1"],
        dtype="bfloat16",
    )
    trainer.train(
        train_input=splits["train"].output["instruction"],
        train_output=splits["train"].output["output"],
        validation_input=splits["validation"].output["instruction"],
        validation_output=splits["validation"].output["output"],
        epochs=3,
        batch_size=1,
        gradient_accumulation_steps=32,
    )

==> resources/examples/selfrewarding.py <==
from datadreamer import DataDreamer
from datadreamer.steps import (
    HFHubDataSource,
    Prompt,
    JudgeGenerationPairsWithPrompt,
)
from datadreamer.trainers import TrainHFDPO
from datadreamer.llms import HFTransformers
from peft import LoraConfig

with DataDreamer("./output"):
    # Get a dataset of prompts
    prompts_dataset = HFHubDataSource(
        "Get Prompts Dataset", "Intel/orca_dpo_pairs", split="train"
    ).select_columns(["question"])

    # Keep only 3000 examples as a quick demo
    prompts_dataset = prompts_dataset.take(3000)

    # Define how many rounds of self-reward training
    rounds = 3

    # For each round of self-reward training
    adapter_to_apply = None
    for r in range(rounds):
        # Use a partial set of the prompts for each round
        prompts_for_round = prompts_dataset.shard(
            num_shards=rounds, index=r, name=f"Round #{r+1}: Get Prompts"
        )

        # Load the LLM
        llm = HFTransformers(
            "TinyLlama/TinyLlama-1.1B-Chat-v1.0",
            adapter_name=adapter_to_apply,
            device_map="auto",
            dtype="bfloat16",
        )

        # Sample 2 candidate responses from the LLM
        candidate_responses = []
        for candidate_idx in range(2):
            candidate_responses.append(
                Prompt(
                    f"Round #{r+1}: Sample Candidate Response #{candidate_idx}",
                    inputs={"prompts": prompts_for_round.output["question"]},
                    args={
                        "llm": llm,
                        "batch_size": 2,
                        "top_p": 1.0,
                        "seed": candidate_idx,
                    },
                )
            )

        # Have the LLM judge its own responses
        judgements = JudgeGenerationPairsWithPrompt(
            f"Round #{r+1}: Judge Candidate Responses",
            args={
                "llm": llm,
                "batch_size": 1,
                "max_new_tokens": 5,
            },
            inputs={
                "prompts": prompts_for_round.output["question"],
                "a": candidate_responses[0].output["generations"],
                "b": candidate_responses[1].output["generations"],
            },
        )

        # Unload the LLM
        llm.unload_model()

        # Process the judgements into a preference dataset
        dpo_dataset = judgements.map(
            lambda row: {
                "question": row["prompts"],
                "chosen": (
                    row["a"]
                    if row["judgements"] == "Response A"
                    else row["b"]
                ),
                "rejected": (
                    row["b"]
                    if row["judgements"] == "Response A"
                    else row["a"]
                ),
            },
            lazy=False,
            name=f"Round #{r+1}: Create Self-Reward Preference Dataset",
        )

        # Create training data splits
        splits = dpo_dataset.splits(train_size=0.90, validation_size=0.10)

        # Align the TinyLlama chat model with its own preferences
        trainer = TrainHFDPO(
            f"Round #{r+1}: Self-Reward Align TinyLlama-Chat",
            model_name="TinyLlama/TinyLlama-1.1B-Chat-v1.0",
            peft_config=LoraConfig(),
            device=["cuda:0", "cuda:1"],
            dtype="bfloat16",
        )
        trainer.train(
            train_prompts=splits["train"].output["question"],
            train_chosen=splits["train"].output["chosen"],
            train_rejected=splits["train"].output["rejected"],
            validation_prompts=splits["validation"].output["question"],
            validation_chosen=splits["validation"].output["chosen"],
            validation_rejected=splits["validation"].output["rejected"],
            epochs=3,
            batch_size=1,
            gradient_accumulation_steps=32,
        )

        # Unload the trained model from memory
        trainer.unload_model()

        # Use the newly trained adapter for the next round of self-reward
        adapter_to_apply = trainer.model_path
